Asymptotic behavior of the Arrow-Hurwicz differential system with Tikhonov regularization

In a real Hilbert space setting, we investigate the asymptotic behavior of the solutions of the classical Arrow-Hurwicz differential system combined with Tikhonov regularizing terms. Under some newly proposed conditions on the Tikhonov terms involved, we show that the solutions of the regularized Arrow-Hurwicz differential system strongly converge toward the element of least norm within its set of zeros. Moreover, we provide fast asymptotic decay rate estimates for the so-called primal-dual gap function and the norm of the solutions' velocity. If, in addition, the Tikhonov regularizing terms are decreasing, we provide some refined estimates in the sense of an exponentially weighted moving average. Under the additional assumption that the governing operator of the Arrow-Hurwicz differential system satisfies a reverse Lipschitz condition, we further provide a fast rate of strong convergence of the solutions toward the unique zero. We conclude our study by deriving the corresponding decay rate estimates with respect to the so-called viscosity curve. Numerical experiments illustrate our theoretical findings.

==> matlab/example.m <==
% clearvars, close all
% clc

%% INPUT VARIABLES
x0 = [2;1]; t0 = .01; % Initial conditions
tf = 1000; % Simulation time
p = .01; % Tikhonov regularization parameter

Gamma = [0 1;-1 0]; % Operator A(x)=Gamma*x-gamma
% gamma = [0;0];
gamma = [0;-1];
xst = Gamma\gamma; % Unique zero
A0 = -gamma; % Operator A(0)=Gamma*0-gamma=-gamma
alpha = 1; % Regularity parameter

%% ARROW-HURWICZ DIFFERENTIAL SYSTEM WITH TIKHONOV REGULARIZATION
opt = odeset('RelTol',1e-12,'AbsTol',1e-12);
[t,x] = ode45(@(t,x) ahtdyn(t,x,Gamma,gamma,p),[t0 tf],x0,opt);
x = x';

% Preallocate arrays
n = zeros(1,length(t)); nx = zeros(1,length(t));
ndx = zeros(1,length(t)); wnx = zeros(1,length(t));
vel = zeros(1,length(t)); lya = zeros(1,length(t));
eng = zeros(1,length(t)); test = zeros(1,length(t));

wnxb = zeros(1,length(t)); lyab = zeros(1,length(t));
testb = zeros(1,length(t)); engb = zeros(1,length(t));

xt = zeros(2,length(t)); nt = zeros(1,length(t));
nxt = zeros(1,length(t)); dxt = zeros(2,length(t));
ndxt = zeros(1,length(t));

ntb = zeros(1,length(t)); nxtb = zeros(1,length(t));
ndxtb = zeros(1,length(t));

nxxt = zeros(1,length(t)); wnxxt = zeros(1,length(t));
engxxt = zeros(1,length(t));

% Iteration
for i=1:length(t)
    n(1,i) = 1/2 * norm(x(:,i))^2;
    nx(1,i) = 1/2 * norm(x(:,i) - xst)^2;
    ndx(1,i) = 1/2 * norm(- (Gamma * x(:,i) - gamma) - x(:,i)/(t(i)^p))^2;
    wnx(1,i) = 1/2 * norm(- (Gamma * x(:,i) - gamma) - x(:,i)/(t(i)^p) +...
        1/(t(i)^p) * (x(:,i) - xst))^2;
    vel(1,i) = ndx(1,i) - 1/2 * p/(t(i)^(p+1)) * norm(x(:,i))^2;
    lya(1,i) = wnx(1,i) + ((1/t(i)^p)^2 - p/(t(i)^(p+1))) * n(1,i);
    eng(1,i) = wnx(1,i) + 1/2 * (- Gamma * Gamma * (x(:,i) - xst))' *...
        (x(:,i) - xst);
    test(1,i) = wnx(1,i) + 1/2 * (- Gamma * Gamma * (x(:,i) - xst))' *...
        (x(:,i) - xst) - 1/t(i)^p * (x(:,i) - xst)' * gamma -...
        1/2 * (1/t(i)^p)^2 * norm(xst)^2;

  % Bounds
    if p == 1
        wnxb(1,i) = wnx(1,1) * exp(- 2 * log(t(i)/t0));
        lyab(1,i) = (wnx(1,1) + ((1/t(1)^p)^2 - p/(t(1)^(p+1))) *...
            n(1,1) - 1/2 * (1/t(1)^p)^2 * norm(xst)^2) *...
            exp(- 2 * log(t(i)/t0)) + 1/2 * (1/t(i)^p)^2 * norm(xst)^2;
        testb(1,i) = (wnx(1,1) - 1/2 * (1/t(1)^p)^2 * norm(xst)^2) *...
            exp(- 2 * log(t(i)/t0)) + 1/2 * (1/t(i)^p)^2 * norm(xst)^2;
        engb(1,i) = (wnx(1,1) - 1/2 * (Gamma * Gamma * (x(:,1) - xst))' *...
            (x(:,1) - xst)) * exp(- 2 * log(t(i)/t0));
    else
        wnxb(1,i) = wnx(1,1) * exp(- 2 * (t0/(t0^p * (p-1)) -...
            (t(i)^(1-p)/(p-1))));
        lyab(1,i) = (wnx(1,1) + ((1/t(1)^p)^2 - p/(t(1)^(p+1))) *...
            n(1,1) - 1/2 * (1/t(1)^p)^2 * norm(xst)^2) *...
            exp(- 2 * (t0/(t0^p * (p-1)) - (t(i)^(1-p)/(p-1)))) +...
            1/2 * (1/t(i)^p)^2 * norm(xst)^2;
        testb(1,i) = (wnx(1,1) - 1/2 * (1/t(1)^p)^2 * norm(xst)^2) *...
            exp(- 2 * (t0/(t0^p * (p-1)) - (t(i)^(1-p)/(p-1)))) +...
            1/2 * (1/t(i)^p)^2 * norm(xst)^2;
        engb(1,i) = (wnx(1,1) - 1/2 * (Gamma * Gamma * (x(:,1) - xst))' *...
            (x(:,1) - xst)) * exp(- 2 * (t0/(t0^p * (p-1)) -...
            (t(i)^(1-p)/(p-1))));
    end

  % Viscosity curve
    Avc = Gamma + 1/(t(i)^p) * eye(2); bvc = gamma;
    xt(:,i) = Avc\bvc;
    nt(1,i) = norm(xt(:,i))^2;
    nxt(1,i) = norm(xt(:,i) - xst)^2;

  % Viscosity curve derivative
    dAvc = Gamma + 1/(t(i)^p) * eye(2); dbvc = p * xt(:,i)/(t(i)^(p+1));
    dxt(:,i) = dAvc\dbvc;
    ndxt(1,i) = norm(dxt(:,i))^2;

  % Viscosity curve bounds
    ntb(1,i) = norm(A0)^2 / (alpha + (1/t(i)^p)^2);
    nxtb(1,i) = norm(xst)^2 * (1/t(i)^p)^2 / (alpha + (1/t(i)^p)^2);
    ndxtb(1,i) = norm(A0)^2 * (- p/(t(i)^(p+1)))^2 / (alpha + (1/t(i)^p)^2)^2;

  % Solution wrt viscosity curve
    nxxt(1,i) = 1/2 * norm(x(:,i) - xt(:,i))^2;
    wnxxt(1,i) = 1/2 * norm(- (Gamma * x(:,i) - gamma) - x(:,i)/(t(i)^p) +...
        1/(t(i)^p) * (x(:,i) - xt(:,i)))^2;
    engxxt(1,i) = wnxxt(1,i) + 1/2 * (- Gamma * Gamma * (x(:,i) - xt(:,i)))' *...
        (x(:,i) - xt(:,i));
end

%% FIGURES
figure(1); hold on; % DONE
    plot(xt(1,:),xt(2,:),'b-','LineWidth',1.5);
    plot(x(1,:),x(2,:),'k-','LineWidth',1.5);
hold off;

% figure(2); hold on; %set(gca,'YScale','log');
%     plot(t,n(1,:),'k-','LineWidth',1.5);
%     plot(t,nb(1,:),'b--','LineWidth',.75);
% hold off;

% figure(3); hold on; set(gca,'YScale','log');
%     plot(t,nx(1,:),'k-','LineWidth',1.5);
%     plot(t,exp(-2.*t),'b--','LineWidth',.75);
%     % plot(t,wnxb(1,:),'b--','LineWidth',.75);
% hold off;

% figure(4); hold on; set(gca,'YScale','log');
%     plot(t,ndx(1,:),'k-','LineWidth',1.5);
% hold off;

figure(5); hold on; set(gca,'YScale','log');
    plot(t,wnx(1,:),'k-','LineWidth',1.5);
    % plot(t,exp(-2.*t),'b--','LineWidth',.75);
    % plot(t,eng(1,:),'b-','LineWidth',1.5);
    % plot(t,test(1,:),'y-','LineWidth',1.5);
    % plot(t,testb(1,:),'r--','LineWidth',.75);
    % plot(t,lyab(1,:),'b--','LineWidth',.75);
    % plot(t,wnxb(1,:),'r--','LineWidth',.75);
hold off;

% figure(6); hold on; set(gca,'YScale','log');
%     plot(t,lya(1,:),'k-','LineWidth',1.5);
%     plot(t,eng(1,:),'g-','LineWidth',1.5);
%     plot(t,test(1,:),'y-','LineWidth',1.5);
%     plot(t,lyab(1,:),'r--','LineWidth',.75);
% hold off;

% figure(7); hold on; set(gca,'YScale','log');
%     plot(t,eng(1,:),'k-','LineWidth',1.5);
%     plot(t,test(1,:),'b-','LineWidth',1.5);
%     plot(t,engb(1,:),'r--','LineWidth',.75);
% hold off;

% Viscosity curve
% figure(8); hold on; set(gca,'YScale','log'); % DONE
    % plot(t,nt(1,:),'k-','LineWidth',1.5);
%     plot(t,ntb(1,:),'b--','LineWidth',.75);
% hold off;

% figure(9); hold on; set(gca,'YScale','log'); % DONE
%     plot(t,nxt(1,:),'k-','LineWidth',1.5);
%     plot(t,nxtb(1,:),'b--','LineWidth',.75);
% hold off;

% figure(10); hold on; set(gca,'YScale','log'); % DONE
%     plot(t,ndxt(1,:),'k-','LineWidth',1.5);
%     plot(t,ndxtb(1,:),'b--','LineWidth',.75);
% hold off;

% Solution wrt viscosity curve
% figure(11); hold on; set(gca,'YScale','log');
%     plot(t,nxxt(1,:),'k-','LineWidth',1.5);
%     plot(t,2*exp(-2.*t),'b--','LineWidth',.75);
% hold off;

figure(12); hold on; set(gca,'YScale','log');
  plot(t,wnxxt(1,:),'k-','LineWidth',1.5);
  plot(t,wnxb(1,:),'r--','LineWidth',.75);
  plot(t,2*exp(-2.*t),'b--','LineWidth',.75);
  plot(t,.0000001./t.^p,'b--','LineWidth',.75);
hold off;

% figure(13); hold on; set(gca,'YScale','log');
%   plot(t,engxxt(1,:),'k-','LineWidth',1.5);
% hold off;

% figure(90); hold on; set(gca,'YScale','log');
%     plot(t,wnx(1,:),'k-','LineWidth',1.5);
% hold off;

% figure(91); hold on; set(gca,'YScale','log');
%     plot(t,nx(1,:),'k-','LineWidth',1.5);
% hold off;

%% HELPER FUNCTION
function dxdt = ahtdyn(t,x,Gamma,gamma,p)
    dxdt = - (Gamma * x - gamma) - x/(t^p);
end

